Rainbow percolation

We consider the weight-dependent random connection model on a Poisson point process of intensity $\lambda$ on $\mathbb{R}\times(0,1)$ in which the vertices $(x,t)$ and $(y,s)$ are joined precisely when $(t\vee s)|x-y|\le\beta$. Points at distance $d$ are joined with probability $\min(1,\beta/d)^2$, the critical decay of one-dimensional long-range percolation, and edges sharing a vertex are dependent through the common mark. We prove that the model has a genuine phase transition: for $\lambda\beta<1$ almost surely all connected components are finite, while for $\lambda\beta\ge31$ an infinite component exists, so at intensity one the critical value satisfies $\beta_c\in[1,31]$; a numerical study included as an appendix places it near $2$. By kernel and profile comparisons the supercritical bound extends to the age-dependent random connection model on the line, which with indicator profile has a non-degenerate phase transition at every value of its parameter, closing a case of the one-dimensional phase diagram left open in earlier work. The lower bound is proved by disconnecting nested pairs of long edges ("rainbows") with cut-point certificates, an argument developed first in a discrete skeleton of the model with the vertices pinned to $\mathbb{Z}$. The skeleton is of independent interest: it has no supercritical phase at all, jumping from total fragmentation to trivial connectivity even though almost surely infinitely many edges cross every fixed site. The supercritical argument is a Peierls argument on the binary tiling of the hyperbolic half-plane.

==> numerics/analysis/fss.jl <==
# Finite-size analysis of the bisection ladders: drift of the effective
# spanning threshold with 1/ln L, extrapolation fits, and the drift figure.
#
# Usage: julia --project=numerics -O3 numerics/analysis/fss.jl [betac.arrow] [discrete.arrow]
# Defaults to the pilot files.

using DataFrames, Arrow, Statistics, Printf
using CairoMakie

const RES = joinpath(@__DIR__, "..", "results")
const FIG = joinpath(@__DIR__, "..", "figures")

# --- estimators ------------------------------------------------------------

function ladder_summary(df::DataFrame)
    g = combine(groupby(df, :n),
        :betac => median => :med,
        :betac => (v -> quantile(v, 0.25)) => :q25,
        :betac => (v -> quantile(v, 0.75)) => :q75,
        :betac => std => :sd,
        :censored => (c -> sum(c .!= 0)) => :ncens,
        nrow => :reps)
    sort!(g, :n)
    g.invlog = 1 ./ log.(g.n)
    # standard error of the median ≈ 1.2533 σ/√reps (normal approximation)
    g.se = 1.2533 .* g.sd ./ sqrt.(g.reps)
    g
end

# weighted least squares for models linear in the parameters
function wls(X::Matrix{Float64}, y::Vector{Float64}, w::Vector{Float64})
    W = Diagonal(w)
    A = X' * W * X
    b = X' * W * y
    A \ b
end
using LinearAlgebra

"""
Three extrapolation forms fitted to (invlog, med, se):
  1. med = β∞ + a·u          (u = 1/ln L)
  2. med = β∞ + a·u + b·u²
  3. med = β∞ + a·u^γ, γ on a grid (nonlinear in γ)
Returns named tuple of intercepts and fit diagnostics.
"""
function extrapolate(g::DataFrame)
    u = g.invlog
    y = g.med
    w = 1 ./ max.(g.se, 1e-4) .^ 2
    fit1 = wls(hcat(ones(length(u)), u), y, w)
    fit2 = length(u) >= 4 ? wls(hcat(ones(length(u)), u, u .^ 2), y, w) : fill(NaN, 3)
    best3 = (NaN, NaN, NaN, Inf)
    for γ in 0.3:0.05:2.0
        c = wls(hcat(ones(length(u)), u .^ γ), y, w)
        r = y .- (c[1] .+ c[2] .* u .^ γ)
        χ2 = sum(w .* r .^ 2)
        if χ2 < best3[4]
            best3 = (c[1], c[2], γ, χ2)
        end
    end
    (beta1=fit1[1], slope1=fit1[2],
     beta2=fit2[1],
     beta3=best3[1], gamma3=best3[3],
     fits=(fit1, fit2, best3))
end

# --- figure ----------------------------------------------------------------

const BLUE = "#2a78d6"    # continuum series
const ORANGE = "#eb6834"  # discrete control series
const INK = "#0b0b0b"
const INK2 = "#52514e"
const GRID = "#e8e7e3"

function drift_figure(gc, gd, exc, exd; file="drift_pilot.pdf")
    fig = Figure(size=(980, 420), backgroundcolor="#fcfcfb")
    axl = Axis(fig[1, 1];
        xlabel="1 / ln L", ylabel="median spanning threshold β̂c(L)",
        title="Continuum model", titlecolor=INK,
        xgridcolor=GRID, ygridcolor=GRID, xlabelcolor=INK2, ylabelcolor=INK2)
    axr = Axis(fig[1, 2];
        xlabel="1 / ln L", ylabel="median spanning threshold x̂m(L)",
        title="Discrete control (never percolates)", titlecolor=INK,
        xgridcolor=GRID, ygridcolor=GRID, xlabelcolor=INK2, ylabelcolor=INK2)

    for (ax, g, ex, col, ref) in ((axl, gc, exc, BLUE, 1.0), (axr, gd, exd, ORANGE, 1.0))
        hlines!(ax, [ref]; color=INK2, linestyle=:dash, linewidth=1)
        band!(ax, g.invlog, g.q25, g.q75; color=(col, 0.15))
        # fitted forms drawn to the intercept
        uu = range(0, maximum(g.invlog); length=100)
        f1, f2, f3 = ex.fits
        lines!(ax, uu, f1[1] .+ f1[2] .* uu; color=(col, 0.9), linewidth=2)
        if !any(isnan, f2)
            lines!(ax, uu, f2[1] .+ f2[2] .* uu .+ f2[3] .* uu .^ 2;
                color=(col, 0.55), linewidth=2, linestyle=:dot)
        end
        lines!(ax, uu, f3[1] .+ f3[2] .* uu .^ f3[3]; color=(col, 0.55),
            linewidth=2, linestyle=:dashdot)
        scatter!(ax, g.invlog, g.med; color=col, markersize=9)
        errorbars!(ax, g.invlog, g.med, 1.96 .* g.se; color=col, whiskerwidth=6)
        xlims!(ax, 0, nothing)
    end
    mkpath(FIG)
    save(joinpath(FIG, file), fig)
    fig
end

# --- main ------------------------------------------------------------------

function main()
    fc = isempty(ARGS) ? joinpath(RES, "pilot_betac.arrow") : ARGS[1]
    df = DataFrame(Arrow.Table(fc))
    dfc = df[df.model .== "continuum", :]
    dfd = df[df.model .== "discrete", :]
    if length(ARGS) >= 2
        dfd = DataFrame(Arrow.Table(ARGS[2]))
    end
    gc = ladder_summary(dfc)
    gd = ladder_summary(dfd)
    exc = extrapolate(gc)
    exd = extrapolate(gd)

    for (name, g, ex) in (("continuum", gc, exc), ("discrete", gd, exd))
        println("\n== $name ladder ==")
        println("      n     1/lnL   median    q25     q75     se    cens/reps")
        for r in eachrow(g)
            @printf("%9d  %6.4f  %6.3f  %6.3f  %6.3f  %6.4f  %d/%d\n",
                r.n, r.invlog, r.med, r.q25, r.q75, r.se, r.ncens, r.reps)
        end
        @printf("extrapolations:  linear -> %.3f   quadratic -> %.3f   power(γ=%.2f) -> %.3f\n",
            ex.beta1, ex.beta2, ex.gamma3, ex.beta3)
    end
    stem = replace(basename(fc), ".arrow" => "")
    drift_figure(gc, gd, exc, exd; file="drift_$(stem).pdf")
    println("\nfigure written to figures/drift_$(stem).pdf")
end

main()


==> numerics/analysis/theta_curves.jl <==
# θ_L(β) median curves from the Newman–Ziff sweep: one line per window size,
# sequential single-hue ramp (magnitude ordering), direct labels.
#
# Usage: julia --project=numerics -O3 numerics/analysis/theta_curves.jl

using DataFrames, Arrow, Statistics
using CairoMakie

const RES = joinpath(@__DIR__, "..", "results")
const FIG = joinpath(@__DIR__, "..", "figures")

df = DataFrame(Arrow.Table(joinpath(RES, "curves_prod.arrow")))
sizes = sort(unique(df.n))
grid = collect(df.beta[1])

# sequential blue ramp, light -> dark with increasing L
RAMP = ["#a8c8ec", "#6ba3de", "#2a78d6", "#1a4e8f"]
INK = "#0b0b0b"
INK2 = "#52514e"
GRID = "#e8e7e3"

fig = Figure(size=(760, 480), backgroundcolor="#fcfcfb")
ax = Axis(fig[1, 1];
    xlabel="β", ylabel="median largest-cluster fraction θ_L(β)",
    title="Order parameter vs β across window sizes",
    titlecolor=INK, xlabelcolor=INK2, ylabelcolor=INK2,
    xgridcolor=GRID, ygridcolor=GRID)

vlines!(ax, [1.0]; color=INK2, linestyle=:dash, linewidth=1)
text!(ax, 1.02, 0.97; text="β = 1 (proven bound)", color=INK2, fontsize=11)

handles = Any[]
labels = String[]
for (k, s) in enumerate(sizes)
    g = df[df.n .== s, :]
    ths = [collect(r.theta) for r in eachrow(g)]
    m = [median(t[j] for t in ths) for j in eachindex(grid)]
    h = lines!(ax, grid, m; color=RAMP[k], linewidth=2)
    push!(handles, h)
    push!(labels, "L = 10^$(round(Int, log10(s)))  ($(nrow(g)) reps)")
end
axislegend(ax, handles, labels; position=:rb, framevisible=false,
    labelcolor=INK, labelsize=12)
xlims!(ax, 0.3, 3.0)
ylims!(ax, 0, 1.02)
save(joinpath(FIG, "theta_curves_prod.pdf"), fig)
println("figure written to figures/theta_curves_prod.pdf")


==> numerics/scripts/pilot.jl <==
# Pilot run: bisection ladder for the continuum model and the discrete
# control, moderate sizes. Produces results/pilot_betac.arrow and a JSON
# manifest; analysis/fss.jl turns them into the drift figure.
#
# Usage: julia --project=numerics -O3 -t 16 numerics/scripts/pilot.jl

using RainbowNumerics
using DataFrames, Arrow, JSON3, Printf

const MASTER = 2026_08_11
const OUT = joinpath(@__DIR__, "..", "results")

struct Job
    model::Symbol   # :continuum or :discrete
    n::Int
    rep::Int
end

function run_job(job::Job)
    rng = task_rng(MASTER, job.model, job.n, job.rep)
    s = job.model === :continuum ? sample_continuum(job.n, rng) :
                                   sample_discrete(job.n, rng)
    ws = Workspace(s)
    lo, hi = job.model === :continuum ? (0.3, 12.0) : (0.2, 0.999999)
    t = @elapsed res = betac_span!(ws, s; lo, hi, tol=5e-3)
    (model=String(job.model), n=job.n, rep=job.rep,
     betac=res.betac, censored=Int(res.censored), npasses=res.npasses,
     seconds=t)
end

function main()
    ladder_c = [(10^4, 256), (10^5, 128), (10^6, 64), (10^7, 32), (3 * 10^7, 16)]
    ladder_d = [(10^4, 128), (10^5, 64), (10^6, 32), (10^7, 16)]
    jobs = Job[]
    for (n, reps) in ladder_c, rep in 1:reps
        push!(jobs, Job(:continuum, n, rep))
    end
    for (n, reps) in ladder_d, rep in 1:reps
        push!(jobs, Job(:discrete, n, rep))
    end
    sort!(jobs; by=j -> -j.n)   # big jobs first for load balance

    # one task per job: the Julia scheduler runs 16 at a time and idle threads
    # steal the next job, so heterogeneous job sizes stay load-balanced
    # (@threads :dynamic would hand out contiguous chunks instead)
    results = Vector{Any}(undef, length(jobs))
    done = Threads.Atomic{Int}(0)
    t0 = time()
    @sync for k in eachindex(jobs)
        Threads.@spawn begin
            results[k] = run_job(jobs[k])
            d = Threads.atomic_add!(done, 1) + 1
            if d % 50 == 0
                @printf("  %d/%d jobs, %.0f s elapsed\n", d, length(jobs), time() - t0)
                flush(stdout)
            end
        end
    end

    df = DataFrame(results)
    mkpath(OUT)
    Arrow.write(joinpath(OUT, "pilot_betac.arrow"), df)
    manifest = run_manifest(; master_seed=MASTER,
        script="pilot.jl", tol=5e-3, frac=0.5,
        ladder_continuum=ladder_c, ladder_discrete=ladder_d,
        bracket_continuum=[0.3, 12.0], bracket_discrete=[0.2, 0.999999])
    open(joinpath(OUT, "pilot_manifest.json"), "w") do io
        JSON3.pretty(io, manifest)
    end

    # console summary; censored replicates enter at their bracket edge, which
    # preserves order statistics as long as censoring stays below the quartile
    println("\nmodel        n         reps  cens  median  q25     q75")
    for g in groupby(sort(df, [:model, :n]), [:model, :n])
        ncens = sum(g.censored .!= 0)
        med = median(g.betac)
        q25 = quantile(g.betac, 0.25)
        q75 = quantile(g.betac, 0.75)
        @printf("%-10s %9d  %4d  %4d  %6.3f  %6.3f  %6.3f\n",
            g.model[1], g.n[1], nrow(g), ncens, med, q25, q75)
    end
    @printf("\ntotal wall time %.0f s\n", time() - t0)
end

using Statistics
main()


==> numerics/scripts/production.sh <==
#!/bin/zsh
# Sequential production suite. Each sweep checkpoints its Arrow file after
# every ladder rung, so an interruption loses at most one rung.
set -u
cd "$(dirname "$0")/.."
LOG=results/production.log
echo "=== production suite started $(date) ===" | tee -a "$LOG"
for script in sweep_betac sweep_discrete sweep_structure sweep_curves; do
    echo "=== $script started $(date) ===" | tee -a "$LOG"
    julia --project=. -O3 -t 16 "scripts/$script.jl" prod 2>&1 | tee -a "$LOG"
    echo "=== $script finished $(date) (exit $?) ===" | tee -a "$LOG"
done
echo "=== production suite finished $(date) ===" | tee -a "$LOG"


==> numerics/scripts/run_hgraph.jl <==
# Site-percolation threshold of the floored binary tiling H, and the β value
# it implies through the paper's renormalisation p(β) = (1−e^{−β/4})^16.
#
# Usage: julia --project=numerics -O3 -t 8 numerics/scripts/run_hgraph.jl

using RainbowNumerics
using JSON3, Printf

function main()
    ρs = collect(10:2:24)
    nreps = 4000
    results = Vector{Any}(undef, length(ρs))
    Threads.@threads :dynamic for k in eachindex(ρs)
        est = hgraph_pc_estimate(; ρs=[ρs[k]], nreps, master=2026_08_11, tol=2e-3)
        results[k] = (rho=ρs[k], phalf=est.phalf[1], beta_target=est.beta_targets[1])
    end
    println("rho   p_half(rho)   implied beta")
    for r in results
        @printf("%3d   %8.4f     %8.3f\n", r.rho, r.phalf, r.beta_target)
    end
    out = joinpath(@__DIR__, "..", "results", "hgraph.json")
    mkpath(dirname(out))
    open(out, "w") do io
        JSON3.pretty(io, Dict("results" => results, "nreps" => nreps,
            "note" => "p_half decreases toward p_c(H) as rho grows; beta from (1-exp(-beta/4))^16 = p"))
    end
end

main()


==> numerics/scripts/sweep_betac.jl <==
# Production sweep A: bisection threshold ladder, continuum model.
# Memory-aware scheduling: jobs are grouped by size; at most `slots(n)` jobs
# with n points run concurrently (each job holds ~25 B/point).
#
# Usage: julia --project=numerics -O3 -t 16 numerics/scripts/sweep_betac.jl [tag]

using RainbowNumerics
using DataFrames, Arrow, JSON3, Printf, Statistics

const MASTER = 2026_08_11
const OUT = joinpath(@__DIR__, "..", "results")

# (n, replicates); ~48 GB machine
const LADDER = [
    (10^4, 1024), (3 * 10^4, 1024), (10^5, 512), (3 * 10^5, 512),
    (10^6, 256), (3 * 10^6, 256), (10^7, 128), (3 * 10^7, 64),
    (10^8, 48), (3 * 10^8, 16), (10^9, 12),
]

# slots × blocks ≈ 16: small jobs run 16 abreast serially; big jobs run solo
# with an internally parallel (blocked) pass
slots(n) = n <= 10^7 ? 16 : n <= 10^8 ? 4 : 1
blocks(n) = n <= 10^7 ? 1 : n <= 10^8 ? 4 : 16

function run_one(n, rep)
    # reclaim the previous replicate's ~30 GB before allocating the next;
    # without this the OS compressor/swap absorbs the overlap and passes
    # run ~3x slower
    n >= 10^8 && GC.gc(true)
    rng = task_rng(MASTER, :continuum, n, rep)
    s = sample_continuum(n, rng)
    ws = Workspace(s; nblocks=blocks(n))
    t = @elapsed res = betac_span!(ws, s; lo=0.3, hi=12.0, tol=5e-3)
    # one extra pass at the sample's own threshold: cluster fractions there
    # speak to whether the percolation density jumps at criticality
    components!(ws, s, res.betac)
    f1, f2, nclusters, _ = top2_fractions(ws, s)
    (model="continuum", n=n, rep=rep, betac=res.betac,
     censored=Int(res.censored), npasses=res.npasses,
     f1_at_betac=f1, f2_at_betac=f2, nclusters_at_betac=nclusters,
     seconds=t)
end

function main()
    tag = isempty(ARGS) ? "prod" : ARGS[1]
    out = joinpath(OUT, "betac_$(tag).arrow")
    rows = Any[]
    done = Set{Tuple{Int,Int}}()
    if isfile(out)   # resume: skip (n, rep) pairs already computed
        for r in eachrow(DataFrame(Arrow.Table(out)))
            push!(rows, NamedTuple(r))
            push!(done, (r.n, r.rep))
        end
        println("resuming: $(length(rows)) results already on disk")
    end
    lk = ReentrantLock()
    t0 = time()
    for (n, reps) in LADDER   # smallest first: cheap rungs checkpoint early
        sem = Base.Semaphore(slots(n))
        written = Threads.Atomic{Int}(0)
        @sync for rep in 1:reps
            (n, rep) in done && continue
            Threads.@spawn begin
                Base.acquire(sem)
                try
                    r = run_one(n, rep)
                    lock(lk) do
                        push!(rows, r)
                        # within-rung checkpoint every 4 results at big sizes
                        if n >= 10^8 && (Threads.atomic_add!(written, 1) + 1) % 4 == 0
                            Arrow.write(out, DataFrame(rows))
                        end
                    end
                finally
                    Base.release(sem)
                end
            end
        end
        interior = [r.betac for r in rows if r.n == n]
        @printf("n=%d done (%d reps), median betac %.3f, %.0f s elapsed\n",
            n, reps, median(interior), time() - t0)
        flush(stdout)
        lock(lk) do
            Arrow.write(out, DataFrame(rows))
        end
    end
    manifest = run_manifest(; master_seed=MASTER, script="sweep_betac.jl",
        tol=5e-3, frac=0.5, ladder=LADDER, bracket=[0.3, 12.0], tag=tag)
    open(joinpath(OUT, "betac_$(tag)_manifest.json"), "w") do io
        JSON3.pretty(io, manifest)
    end
end

main()


==> numerics/scripts/sweep_curves.jl <==
# Production sweep B: Newman–Ziff continuous curves θ_L(β), ratio21(β) and
# per-sample spanning onsets, for curve-crossing estimates.
#
# Usage: julia --project=numerics -O3 -t 16 numerics/scripts/sweep_curves.jl [tag]

using RainbowNumerics
using DataFrames, Arrow, JSON3, Printf

const MASTER = 2026_08_11
const OUT = joinpath(@__DIR__, "..", "results")

const SIZES = [(10^5, 64), (10^6, 32), (10^7, 16), (10^8, 4)]
const BMAX = 4.0
const CHECKPOINTS = collect(range(0.3, BMAX; length=150))

slots(n) = n <= 10^6 ? 12 : n <= 10^7 ? 6 : 1

function run_one(n, rep)
    n >= 10^7 && GC.gc(true)
    rng = task_rng(MASTER, :nz, n, rep)
    s = sample_continuum(n, rng)
    ws = Workspace(s)
    t = @elapsed begin
        edges = nz_edges(ws, s, BMAX)
        out = nz_replay!(s, edges, copy(CHECKPOINTS))
    end
    (model="continuum", n=n, rep=rep, beta=out.beta, theta=out.theta,
     ratio21=out.ratio21, nclusters=out.nclusters, beta_span=out.beta_span,
     seconds=t)
end

function main()
    tag = isempty(ARGS) ? "prod" : ARGS[1]
    rows = Any[]
    lk = ReentrantLock()
    t0 = time()
    for (n, reps) in reverse(SIZES)
        sem = Base.Semaphore(slots(n))
        @sync for rep in 1:reps
            Threads.@spawn begin
                Base.acquire(sem)
                try
                    r = run_one(n, rep)
                    lock(lk) do
                        push!(rows, r)
                    end
                finally
                    Base.release(sem)
                end
            end
        end
        @printf("n=%d done, %.0f s elapsed\n", n, time() - t0)
        flush(stdout)
        Arrow.write(joinpath(OUT, "curves_$(tag).arrow"), DataFrame(rows))
    end
    manifest = run_manifest(; master_seed=MASTER, script="sweep_curves.jl",
        sizes=SIZES, betamax=BMAX, ncheckpoints=length(CHECKPOINTS),
        frac=0.5, tag=tag)
    open(joinpath(OUT, "curves_$(tag)_manifest.json"), "w") do io
        JSON3.pretty(io, manifest)
    end
end

main()


==> numerics/scripts/sweep_discrete.jl <==
# Production sweep D: discrete control ladder (proven never percolating).
# The pipeline must NOT extrapolate to a confident x̂_c < 1 here.
#
# Usage: julia --project=numerics -O3 -t 16 numerics/scripts/sweep_discrete.jl [tag]

using RainbowNumerics
using DataFrames, Arrow, JSON3, Printf, Statistics

const MASTER = 2026_08_11
const OUT = joinpath(@__DIR__, "..", "results")

const LADDER = [
    (10^4, 512), (3 * 10^4, 512), (10^5, 256), (3 * 10^5, 256),
    (10^6, 128), (3 * 10^6, 128), (10^7, 64), (3 * 10^7, 32),
    (10^8, 16), (3 * 10^8, 8), (10^9, 4),
]

slots(n) = n <= 10^7 ? 16 : n <= 10^8 ? 4 : 1
blocks(n) = n <= 10^7 ? 1 : n <= 10^8 ? 4 : 16

function run_one(n, rep)
    n >= 10^8 && GC.gc(true)
    rng = task_rng(MASTER, :discrete, n, rep)
    s = sample_discrete(n, rng)
    ws = Workspace(s; nblocks=blocks(n))
    t = @elapsed res = betac_span!(ws, s; lo=0.2, hi=0.999999, tol=2e-4)
    (model="discrete", n=n, rep=rep, betac=res.betac,
     censored=Int(res.censored), npasses=res.npasses, seconds=t)
end

function main()
    tag = isempty(ARGS) ? "prod" : ARGS[1]
    out = joinpath(OUT, "discrete_$(tag).arrow")
    rows = Any[]
    done = Set{Tuple{Int,Int}}()
    if isfile(out)   # resume: skip (n, rep) pairs already computed
        for r in eachrow(DataFrame(Arrow.Table(out)))
            push!(rows, NamedTuple(r))
            push!(done, (r.n, r.rep))
        end
        println("resuming: $(length(rows)) results already on disk")
    end
    lk = ReentrantLock()
    t0 = time()
    for (n, reps) in LADDER   # smallest first: cheap rungs checkpoint early
        sem = Base.Semaphore(slots(n))
        written = Threads.Atomic{Int}(0)
        @sync for rep in 1:reps
            (n, rep) in done && continue
            Threads.@spawn begin
                Base.acquire(sem)
                try
                    r = run_one(n, rep)
                    lock(lk) do
                        push!(rows, r)
                        if n >= 10^8 && (Threads.atomic_add!(written, 1) + 1) % 4 == 0
                            Arrow.write(out, DataFrame(rows))
                        end
                    end
                finally
                    Base.release(sem)
                end
            end
        end
        vals = [r.betac for r in rows if r.n == n]
        @printf("n=%d done (%d reps), median x_m hat %.4f, %.0f s elapsed\n",
            n, reps, median(vals), time() - t0)
        flush(stdout)
        lock(lk) do
            Arrow.write(out, DataFrame(rows))
        end
    end
    manifest = run_manifest(; master_seed=MASTER, script="sweep_discrete.jl",
        tol=2e-4, frac=0.5, ladder=LADDER, bracket=[0.2, 0.999999], tag=tag)
    open(joinpath(OUT, "discrete_$(tag)_manifest.json"), "w") do io
        JSON3.pretty(io, manifest)
    end
end

main()


==> numerics/scripts/sweep_structure.jl <==
# Production sweep C: structural observables at fixed β — cut-gap density and
# positional profile, cluster-size CCDF, top-2 fractions, edge counts.
# Includes the rigorous controls β = 0.5 (subcritical) and β = 31
# (supercritical).
#
# Usage: julia --project=numerics -O3 -t 16 numerics/scripts/sweep_structure.jl [tag]

using RainbowNumerics
using DataFrames, Arrow, JSON3, Printf

const MASTER = 2026_08_11
const OUT = joinpath(@__DIR__, "..", "results")

const BETAS = [0.5, 1.0, 1.5, 2.0, 3.0, 31.0]
const SIZES = [(10^6, 16), (10^7, 8), (10^8, 4), (10^9, 1)]

slots(n) = n <= 10^7 ? 8 : n <= 10^8 ? 3 : 1
blocks(n) = n <= 10^7 ? 2 : n <= 10^8 ? 5 : 16

function run_one(n, β, rep)
    n >= 10^8 && GC.gc(true)
    rng = task_rng(MASTER, :structure, n, β, rep)
    s = sample_continuum(n, rng)
    ws = Workspace(s; nblocks=blocks(n))
    maxright = zeros(UInt32, n)
    t = @elapsed nedges = components!(ws, s, β; hook=RainbowNumerics.MaxRightHook(maxright))
    f1, f2, nclusters, nw = top2_fractions(ws, s)
    sp = spans(ws, s)
    ncuts, cutranks = cut_gaps!(maxright, s)
    # positional profile: distance of each cut to the nearer subwindow edge,
    # log-binned; stored as counts per decade-of-two
    L = s.L
    a, b = RainbowNumerics.centered_window(s, 0.5)
    profile = zeros(Int, 64)
    for i in cutranks
        x = (s.pos[i] + s.pos[i + 1]) / 2
        d = min(x - a, b - x)
        k = clamp(63 - leading_zeros(max(1, floor(Int, d))), 0, 63) + 1
        profile[k] += 1
    end
    thresholds, ccdf = cluster_ccdf(ws, s)
    (model="continuum", n=n, beta=β, rep=rep, nedges=nedges,
     f1=f1, f2=f2, ratio21=f1 == 0 ? NaN : f2 / f1, nclusters=nclusters,
     nw=nw, spans=sp, ncuts=ncuts, cutprofile=profile,
     ccdf_thresholds=thresholds, ccdf=collect(ccdf), seconds=t)
end

function main()
    tag = isempty(ARGS) ? "prod" : ARGS[1]
    rows = Any[]
    lk = ReentrantLock()
    t0 = time()
    for (n, reps) in reverse(SIZES)
        sem = Base.Semaphore(slots(n))
        @sync for β in BETAS, rep in 1:reps
            Threads.@spawn begin
                Base.acquire(sem)
                try
                    r = run_one(n, β, rep)
                    lock(lk) do
                        push!(rows, r)
                    end
                finally
                    Base.release(sem)
                end
            end
        end
        @printf("n=%d done, %.0f s elapsed\n", n, time() - t0)
        flush(stdout)
        Arrow.write(joinpath(OUT, "structure_$(tag).arrow"), DataFrame(rows))
    end
    manifest = run_manifest(; master_seed=MASTER, script="sweep_structure.jl",
        betas=BETAS, sizes=SIZES, frac=0.5, tag=tag)
    open(joinpath(OUT, "structure_$(tag)_manifest.json"), "w") do io
        JSON3.pretty(io, manifest)
    end
end

main()


==> numerics/scripts/sweep_torus.jl <==
# Boundary-condition cross-check: same bisection ladder on the torus
# (distance min(|x−y|, L−|x−y|), radii capped at L/2). The free-vs-torus
# spread at matched L feeds the systematic error bar on β̂_c(L).
#
# Usage: julia --project=numerics -O3 -t 16 numerics/scripts/sweep_torus.jl [tag]

using RainbowNumerics
using DataFrames, Arrow, JSON3, Printf, Statistics

const MASTER = 2026_08_11
const OUT = joinpath(@__DIR__, "..", "results")

const LADDER = [(10^5, 128), (10^6, 64), (10^7, 32), (10^8, 8)]

slots(n) = n <= 10^7 ? 16 : 4

function run_one(n, rep)
    rng = task_rng(MASTER, :torus, n, rep)
    s = sample_continuum(n, rng)
    ws = Workspace(s)
    t = @elapsed res = betac_span!(ws, s; lo=0.3, hi=12.0, tol=5e-3, torus=true)
    (model="continuum_torus", n=n, rep=rep, betac=res.betac,
     censored=Int(res.censored), npasses=res.npasses, seconds=t)
end

function main()
    tag = isempty(ARGS) ? "prod" : ARGS[1]
    rows = Any[]
    lk = ReentrantLock()
    t0 = time()
    for (n, reps) in reverse(LADDER)
        sem = Base.Semaphore(slots(n))
        @sync for rep in 1:reps
            Threads.@spawn begin
                Base.acquire(sem)
                try
                    r = run_one(n, rep)
                    lock(lk) do
                        push!(rows, r)
                    end
                finally
                    Base.release(sem)
                end
            end
        end
        vals = [r.betac for r in rows if r.n == n]
        @printf("n=%d done, median %.3f, %.0f s elapsed\n", n, median(vals), time() - t0)
        flush(stdout)
        Arrow.write(joinpath(OUT, "torus_$(tag).arrow"), DataFrame(rows))
    end
    manifest = run_manifest(; master_seed=MASTER, script="sweep_torus.jl",
        tol=5e-3, frac=0.5, ladder=LADDER, tag=tag)
    open(joinpath(OUT, "torus_$(tag)_manifest.json"), "w") do io
        JSON3.pretty(io, manifest)
    end
end

main()


==> numerics/src/RainbowNumerics.jl <==
module RainbowNumerics

using Random
using Statistics
using Printf

include("unionfind.jl")
include("posbitset.jl")
include("sampling.jl")
include("engine.jl")
include("observables.jl")
include("bisect.jl")
include("newmanziff.jl")
include("hgraph.jl")
include("io.jl")

export ContinuumSample, DiscreteSample, sample_continuum, sample_discrete,
    Workspace, components!, components_torus!,
    DSU, find_root!, reset!,
    top2_fractions, spans, cut_gaps!, cluster_ccdf, degree_stats,
    betac_span!, BisectResult,
    nz_edges, nz_replay!,
    hgraph_reach_prob, hgraph_pc_estimate,
    task_rng, run_manifest

end # module


==> numerics/src/bisect.jl <==
# Per-sample critical parameter by bisection.
#
# With positions and marks fixed, the edge set is monotone increasing in β,
# so any monotone graph predicate (spanning) has a sharp per-sample threshold
# β̂_c. The empirical median of β̂_c over samples at size L is exactly the β
# where P(span) = 1/2 — a fixed-quantile effective threshold, obtained from
# ~log2((hi-lo)/tol) component passes per sample. Sample generation and the
# mark sort order are β-independent and reused across passes.

struct BisectResult
    betac::Float64
    censored::Int8   # 0 interior, -1 spans already at lo, +1 no span at hi
    npasses::Int
end

"""
    betac_span!(ws, s; lo, hi, tol, frac=0.5, torus=false) -> BisectResult

Bisect the spanning threshold of sample `s` in [lo, hi] to width `tol`.
Returns the midpoint of the final bracket. Censored results return the
bracket edge (betac = lo with censored = -1, betac = hi with censored = +1).
"""
function betac_span!(ws::Workspace, s::AbstractSample;
                     lo::Float64, hi::Float64, tol::Float64=5e-3,
                     frac::Float64=0.5, torus::Bool=false)
    runpass!(β) = torus ? components_torus!(ws, s, β) : components!(ws, s, β)
    npasses = 0
    runpass!(lo); npasses += 1
    if spans(ws, s; frac)
        return BisectResult(lo, Int8(-1), npasses)
    end
    runpass!(hi); npasses += 1
    if !spans(ws, s; frac)
        return BisectResult(hi, Int8(1), npasses)
    end
    a, b = lo, hi
    while b - a > tol
        m = (a + b) / 2
        runpass!(m); npasses += 1
        if spans(ws, s; frac)
            b = m
        else
            a = m
        end
    end
    BisectResult((a + b) / 2, Int8(0), npasses)
end


==> numerics/src/engine.jl <==
# Component computation.
#
# Points are processed in decreasing radius order (= increasing mark order).
# When point j is processed, every already-processed point i satisfies
# t_i ≤ t_j, so the edge condition max(t_i,t_j)·d ≤ β reduces to d ≤ β/t_j:
# j is joined to *all* processed points within distance R_j = β/t_j. Each
# graph edge is therefore discovered exactly once, at its smaller-radius
# endpoint. Processed points are located through a position-rank bitset.
#
# Parallel pass (nblocks > 1): the rank axis is split into contiguous blocks,
# padded to multiples of 64 so no two blocks share a bitset word. Each thread
# runs the pass above restricted to its own block (intra-block edges only;
# unions touch only intra-block indices, so the shared union-find is safe).
# Any cross-block edge {i,j} has length d ≤ min(R_i, R_j) and crosses a block
# boundary, so the reach of BOTH endpoints extends past their own block:
# every cross-block edge lives inside the small set of "spill" points whose
# reach leaves their block (Pareto tail: ~2β·ln(blocksize) per block). Those
# are collected per thread and merged by a sequential pairwise sweep.
# The resulting components and edge counts are identical to the serial pass.
#
# Hooks are called once per edge. In parallel passes intra-block edges are
# reported concurrently from different threads with both ranks inside that
# thread's block, and cross-block edges sequentially afterwards; the provided
# hooks (MaxRightHook, DegreeHook) only write to their edge's own ranks, so
# they stay race-free. Order-sensitive hooks (EdgeRecorder) need nblocks == 1.

struct Workspace
    dsu::DSU
    bits::PosBitset
    order::Vector{UInt32}    # per-block segments, mark-ascending within block
    offsets::Vector{Int}     # block b owns order[offsets[b]+1 : offsets[b+1]]
    blocksize::Int           # rank width of each block (multiple of 64)
    counts::Vector{UInt32}   # scratch for per-root tallies (observables)
    roots::Vector{UInt32}    # scratch list of touched roots
end

nblocks(ws::Workspace) = length(ws.offsets) - 1

function Workspace(s::AbstractSample; nblocks::Int=1)
    n = npoints(s)
    global_order = radix_sortperm(marks(s))
    if nblocks <= 1
        order = global_order
        offsets = [0, n]
        bs = max(n, 1)
    else
        bs = 64 * cld(cld(n, nblocks), 64)
        nb = cld(n, bs)
        cnt = zeros(Int, nb)
        @inbounds for i in 1:n
            cnt[(i - 1) ÷ bs + 1] += 1
        end
        offsets = vcat(0, cumsum(cnt))
        order = Vector{UInt32}(undef, n)
        fill_pos = copy(offsets)
        @inbounds for k in 1:n
            j = global_order[k]           # mark-ascending global order
            b = (Int(j) - 1) ÷ bs + 1
            fill_pos[b] += 1
            order[fill_pos[b]] = j        # stays mark-ascending inside block
        end
    end
    Workspace(DSU(n), PosBitset(n), order, offsets, bs, zeros(UInt32, n), UInt32[])
end

mutable struct EdgeVisitor{H}
    dsu::DSU
    hook::H
    j::Int
    ju::UInt32
    nedges::Int
end

@inline function (v::EdgeVisitor)(i::Int)
    union_roots!(v.dsu, UInt32(i), v.ju)
    v.nedges += 1
    if v.hook !== nothing
        v.hook(min(i, v.j), max(i, v.j))
    end
    nothing
end

# One block of the decreasing-radius pass: ranks r1:r2, scan clamped to the
# block. Points whose reach leaves [pos(r1), pos(r2)] go to `spill`.
function process_block!(ws::Workspace, s::AbstractSample, β::Float64, hook::H,
                        b::Int, spill::Vector{UInt32}) where {H}
    bits = ws.bits
    order = ws.order
    mk = marks(s)
    r1 = (b - 1) * ws.blocksize + 1
    r2 = min(b * ws.blocksize, npoints(s))
    xlo = position_of(s, r1)
    xhi = position_of(s, r2)
    v = EdgeVisitor{H}(ws.dsu, hook, 0, UInt32(0), 0)
    @inbounds for k in (ws.offsets[b] + 1):ws.offsets[b + 1]
        j = Int(order[k])
        r = β / Float64(mk[j])
        lo, hi = rank_range(s, j, r)
        v.j = j
        v.ju = UInt32(j)
        foreach_set(v, bits, max(lo, r1), min(hi, r2))
        setbit!(bits, j)
        x = position_of(s, j)
        if x - r < xlo || x + r > xhi
            push!(spill, UInt32(j))
        end
    end
    v.nedges
end

# Sequential merge of cross-block edges: every such edge has both endpoints
# in the spill set, so a pairwise mutual-reach sweep over spills finds all of
# them. The comparison mirrors the engine's position-window test exactly.
function merge_spills!(ws::Workspace, s::AbstractSample, β::Float64, hook::H,
                       spills::Vector{Vector{UInt32}}) where {H}
    all = reduce(vcat, spills)
    sort!(all)
    mk = marks(s)
    bs = ws.blocksize
    nedges = 0
    @inbounds for a2 in 2:length(all)
        j = Int(all[a2])
        bj = (j - 1) ÷ bs
        xj = position_of(s, j)
        rj = β / Float64(mk[j])
        for a1 in (a2 - 1):-1:1
            i = Int(all[a1])
            xi = position_of(s, i)
            # r of any pair involving j is at most β/t_j, and xi decreases
            xi < xj - rj && break
            (i - 1) ÷ bs == bj && continue
            t = max(mk[i], mk[j])
            r = β / Float64(t)
            if xi >= xj - r
                union_roots!(ws.dsu, UInt32(i), UInt32(j))
                nedges += 1
                if hook !== nothing
                    hook(i, j)
                end
            end
        end
    end
    nedges
end

"""
    components!(ws, s, β; hook=nothing) -> nedges

Free-boundary component pass at parameter β (x_m for the discrete model).
Resets and fills `ws.dsu`. `hook(i, j)` with ranks i < j is called once per
edge if provided. Runs the blocks of `ws` in parallel when it has more than
one. Returns the number of edges.
"""
function components!(ws::Workspace, s::AbstractSample, β::Float64; hook::H=nothing) where {H}
    reset!(ws.dsu)
    reset!(ws.bits)
    nb = nblocks(ws)
    if nb == 1
        spill = UInt32[]
        return process_block!(ws, s, β, hook, 1, spill)
    end
    spills = [UInt32[] for _ in 1:nb]
    counts = Vector{Int}(undef, nb)
    @sync for b in 1:nb
        Threads.@spawn begin
            counts[b] = process_block!(ws, s, β, hook, b, spills[b])
        end
    end
    sum(counts) + merge_spills!(ws, s, β, hook, spills)
end

"""
    components_torus!(ws, s, β; hook=nothing) -> nedges

Torus variant: distance min(|x−y|, L−|x−y|), radii capped at L/2. Used as a
boundary-condition cross-check against the free-boundary runs. Serial
(requires a workspace with nblocks == 1).
"""
function components_torus!(ws::Workspace, s::AbstractSample, β::Float64; hook::H=nothing) where {H}
    nblocks(ws) == 1 || throw(ArgumentError("torus pass requires nblocks == 1"))
    reset!(ws.dsu)
    reset!(ws.bits)
    n = npoints(s)
    L = domainlength(s)
    bits = ws.bits
    order = ws.order
    mk = marks(s)
    halfL = L / 2
    v = EdgeVisitor{H}(ws.dsu, hook, 0, UInt32(0), 0)
    @inbounds for jj in 1:n
        j = Int(order[jj])
        r = min(β / Float64(mk[j]), halfL)
        v.j = j
        v.ju = UInt32(j)
        if 2r >= L
            foreach_set(v, bits, 1, n)
        else
            lo, hi = rank_range(s, j, r)
            foreach_set(v, bits, lo, hi)
            x = position_of(s, j)
            if x - r < 0
                wlo, whi = wrap_range_high(s, x - r + L)
                # guard against overlap with the primary piece
                foreach_set(v, bits, max(wlo, hi + 1), whi)
            elseif x + r > L
                wlo, whi = wrap_range_low(s, x + r - L)
                foreach_set(v, bits, wlo, min(whi, lo - 1))
            end
        end
        setbit!(bits, j)
    end
    v.nedges
end

# ranks with position ≥ a (upper arc piece)
@inline wrap_range_high(s::ContinuumSample, a::Float64) = (searchsortedfirst(s.pos, a), npoints(s))
@inline wrap_range_high(s::DiscreteSample, a::Float64) = (max(1, ceil(Int, a)), s.n)
# ranks with position ≤ b (lower arc piece)
@inline wrap_range_low(s::ContinuumSample, b::Float64) = (1, searchsortedlast(s.pos, b))
@inline wrap_range_low(s::DiscreteSample, b::Float64) = (1, min(s.n, floor(Int, b)))


==> numerics/src/hgraph.jl <==
# Site percolation on the floored binary tiling H.
#
# Sites (k, i), k ≥ 0, i ∈ ℤ. Edges: horizontal (k,i)–(k,i±1), vertical
# (k,i)–(k+1,⌊i/2⌋) (so each site has one parent at the coarser level and two
# children at the finer level, except k = 0 which has no children).
#
# The paper's renormalisation shows the continuum model percolates once all
# sites are open independently with p(β) = (1−e^{−β/4})^16 and p exceeds the
# Peierls requirement 1 − 2^{-7} (⇒ β ≥ 31). Estimating the true p_c(H) and
# inverting p(β) = p_c gives the numerical β at which this particular
# renormalisation scheme starts working — an upper-bound target, not a bound.
#
# Estimator: P_ρ(p) = P(the open cluster of the root (0,0) reaches graph
# distance ρ). Only the open cluster is explored (site status revealed on
# first touch), so subcritical runs are cheap; exploration stops at first
# success.

const HSite = Tuple{Int32,Int64}

function hgraph_neighbors!(buf::Vector{HSite}, s::HSite)
    empty!(buf)
    k, i = s
    push!(buf, (k, i - 1))
    push!(buf, (k, i + 1))
    push!(buf, (k + Int32(1), fld(i, 2)))
    if k > 0
        push!(buf, (k - Int32(1), 2i))
        push!(buf, (k - Int32(1), 2i + 1))
    end
    buf
end

"""
    hgraph_reach_prob(p, ρ, nreps, rng; maxsites=10^7) -> (phat, se)

Monte Carlo estimate of P_ρ(p) with standard error. Runs that exceed
`maxsites` explored sites without exhausting the cluster are counted as
reaching (they are deep in the supercritical growth regime).
"""
function hgraph_reach_prob(p::Float64, ρ::Int, nreps::Int, rng::AbstractRNG;
                           maxsites::Int=10^7)
    hits = 0
    status = Dict{HSite,Bool}()
    dist = Dict{HSite,Int}()
    frontier = HSite[]
    nextfrontier = HSite[]
    buf = HSite[]
    for _ in 1:nreps
        empty!(status); empty!(dist)
        root = (Int32(0), Int64(0))
        status[root] = rand(rng) < p
        status[root] || continue
        dist[root] = 0
        empty!(frontier)
        push!(frontier, root)
        d = 0
        reached = false
        explored = 1
        while !isempty(frontier) && !reached
            d += 1
            empty!(nextfrontier)
            for site in frontier
                hgraph_neighbors!(buf, site)
                for nb in buf
                    haskey(dist, nb) && continue
                    open = get!(status, nb) do
                        rand(rng) < p
                    end
                    open || continue
                    dist[nb] = d
                    explored += 1
                    if d >= ρ || explored > maxsites
                        reached = true
                        break
                    end
                    push!(nextfrontier, nb)
                end
                reached && break
            end
            frontier, nextfrontier = nextfrontier, frontier
        end
        hits += reached
    end
    phat = hits / nreps
    (phat, sqrt(max(phat * (1 - phat), 1 / nreps) / nreps))
end

"""
    hgraph_pc_estimate(; ρs=14:2:22, nreps=2000, master=2026, tol=2e-3) -> NamedTuple

For each radius ρ, locate p_half(ρ) with P_ρ(p_half) = 1/2 by stochastic
bisection. Returns the per-ρ values; p_half(ρ) decreases in ρ toward p_c(H).
Also reports the implied β target via (1−e^{−β/4})^16 = p.
"""
function hgraph_pc_estimate(; ρs=14:2:22, nreps::Int=2000, master::Integer=2026,
                            tol::Float64=2e-3)
    phalf = Float64[]
    for ρ in ρs
        rng = task_rng(master, :hgraph, ρ)
        lo, hi = 0.05, 0.95
        while hi - lo > tol
            m = (lo + hi) / 2
            phat, _ = hgraph_reach_prob(m, ρ, nreps, rng)
            if phat > 0.5
                hi = m
            else
                lo = m
            end
        end
        push!(phalf, (lo + hi) / 2)
    end
    beta_of_p(p) = -4 * log(1 - p^(1 / 16))
    (rhos=collect(ρs), phalf=phalf, beta_targets=beta_of_p.(phalf))
end


==> numerics/src/io.jl <==
# Run manifests for reproducibility. Result tables themselves are written by
# the sweep scripts (Arrow via DataFrames); the manifest records everything
# needed to regenerate them.

function run_manifest(; master_seed, extra...)
    gitsha = try
        strip(read(`git -C $(dirname(@__DIR__)) rev-parse HEAD`, String))
    catch
        "unknown"
    end
    Dict(
        "master_seed" => master_seed,
        "git_sha" => gitsha,
        "julia_version" => string(VERSION),
        "nthreads" => Threads.nthreads(),
        "hostname" => gethostname(),
        (string(k) => v for (k, v) in extra)...,
    )
end


==> numerics/src/newmanziff.jl <==
# Newman–Ziff replay: continuous-in-β observable curves from one sample.
#
# Each candidate pair has activation level β_ij = max(t_i,t_j)·|x_i−x_j|; the
# graph at parameter β consists of exactly the pairs with β_ij ≤ β. Edges are
# enumerated once at β_max (a component pass with a recording hook), sorted by
# activation level, then replayed in increasing order through a union-find
# that maintains cluster sizes, the largest cluster, and per-cluster position
# extremes (for the exact spanning onset). Snapshots of the slower
# observables are taken at checkpoint β values.
#
# Memory is 12 B per edge ≈ 24·β_max B per point, which limits this path to
# n ≲ 10^8 at β_max = 4; the bisection path covers larger n.

struct EdgeList
    ei::Vector{UInt32}
    ej::Vector{UInt32}
    level::Vector{Float32}   # β_ij
end

mutable struct EdgeRecorder
    ei::Vector{UInt32}
    ej::Vector{UInt32}
    level::Vector{Float32}
    s::Union{ContinuumSample,DiscreteSample}
end

@inline function (h::EdgeRecorder)(i::Int, j::Int)
    push!(h.ei, i % UInt32)
    push!(h.ej, j % UInt32)
    d = position_of(h.s, j) - position_of(h.s, i)
    t = max(marks(h.s)[i], marks(h.s)[j])
    push!(h.level, Float32(Float64(t) * d))
    nothing
end

"""
    nz_edges(ws, s, βmax) -> EdgeList

All edges present at βmax with their activation levels, sorted ascending.
"""
function nz_edges(ws::Workspace, s::AbstractSample, βmax::Float64)
    rec = EdgeRecorder(UInt32[], UInt32[], Float32[], s)
    components!(ws, s, βmax; hook=rec)
    p = sortperm(rec.level)
    EdgeList(rec.ei[p], rec.ej[p], rec.level[p])
end

"""
    nz_replay!(s, edges, checkpoints; frac=0.5) -> NamedTuple

Replay edge activations in increasing β_ij. Returns per-checkpoint vectors:
`beta`, `theta` (largest cluster fraction in subwindow), `ratio21`
(second/largest), `nclusters`, plus the exact spanning onset `beta_span`
(first β at which a cluster covers the centered subwindow; NaN if never).

Checkpoint observables are computed at β = each value of `checkpoints`
(evaluated as: all edges with β_ij ≤ checkpoint are active).
"""
function nz_replay!(s::AbstractSample, edges::EdgeList, checkpoints::Vector{Float64};
                    frac::Float64=0.5)
    n = npoints(s)
    parent = collect(UInt32(1):UInt32(n))
    csize = ones(UInt32, n)
    posmin = Vector{Float32}(undef, n)   # position extremes per root
    posmax = Vector{Float32}(undef, n)
    @inbounds for i in 1:n
        posmin[i] = posmax[i] = Float32(position_of(s, i))
    end
    a, b = centered_window(s, frac)
    beta_span = NaN

    function findr(i::UInt32)
        @inbounds while parent[i] != i
            gp = parent[parent[i]]
            parent[i] = gp
            i = gp
        end
        i
    end

    m = length(edges.level)
    cps = sort(checkpoints)
    theta = Float64[]; ratio21 = Float64[]; nclusters = Int[]; betas = Float64[]
    e = 1
    for cp in cps
        @inbounds while e <= m && Float64(edges.level[e]) <= cp
            ri = findr(edges.ei[e])
            rj = findr(edges.ej[e])
            if ri != rj
                if csize[ri] < csize[rj]
                    ri, rj = rj, ri
                end
                parent[rj] = ri
                csize[ri] += csize[rj]
                posmin[ri] = min(posmin[ri], posmin[rj])
                posmax[ri] = max(posmax[ri], posmax[rj])
                if isnan(beta_span) && posmin[ri] <= a && posmax[ri] >= b
                    beta_span = Float64(edges.level[e])
                end
            end
            e += 1
        end
        # snapshot: tally subwindow points per root
        ia, ib = window_ranks(s, a, b)
        cnt = Dict{UInt32,Int}()
        @inbounds for i in ia:ib
            r = findr(UInt32(i))
            cnt[r] = get(cnt, r, 0) + 1
        end
        c1 = 0; c2 = 0
        for c in values(cnt)
            if c > c1
                c2 = c1; c1 = c
            elseif c > c2
                c2 = c
            end
        end
        nw = ib - ia + 1
        push!(betas, cp)
        push!(theta, c1 / nw)
        push!(ratio21, c1 == 0 ? NaN : c2 / c1)
        push!(nclusters, length(cnt))
    end
    (beta=betas, theta=theta, ratio21=ratio21, nclusters=nclusters, beta_span=beta_span)
end


==> numerics/src/observables.jl <==
# Observables, measured on the graph of the full window but restricted to a
# subwindow [a, b] (default the centered half) to damp free-boundary effects.
#
# Per-root tallies use ws.counts (length n, zero outside calls) together with
# ws.roots, the list of roots actually touched; resetting walks the touched
# list instead of the whole array.

# ranks whose position lies in [a, b]
@inline function window_ranks(s::ContinuumSample, a::Float64, b::Float64)
    searchsortedfirst(s.pos, a), searchsortedlast(s.pos, b)
end
@inline function window_ranks(s::DiscreteSample, a::Float64, b::Float64)
    max(1, ceil(Int, a)), min(s.n, floor(Int, b))
end

centered_window(s::AbstractSample, frac::Float64) =
    ((1 - frac) / 2 * domainlength(s), (1 + frac) / 2 * domainlength(s))

"""
    top2_fractions(ws, s; frac=0.5) -> (f1, f2, nclusters, nw)

Largest and second-largest cluster fractions among the points of the centered
subwindow of length `frac`·L (cluster membership from the full-window graph).
Fractions are relative to the number of subwindow points.
"""
function top2_fractions(ws::Workspace, s::AbstractSample; frac::Float64=0.5)
    a, b = centered_window(s, frac)
    ia, ib = window_ranks(s, a, b)
    counts = ws.counts
    roots = ws.roots
    empty!(roots)
    dsu = ws.dsu
    @inbounds for i in ia:ib
        r = find_root!(dsu, UInt32(i))
        if counts[r] == 0
            push!(roots, r)
        end
        counts[r] += 1
    end
    c1 = UInt32(0); c2 = UInt32(0)
    @inbounds for r in roots
        c = counts[r]
        if c > c1
            c2 = c1; c1 = c
        elseif c > c2
            c2 = c
        end
    end
    nw = ib - ia + 1
    nclusters = length(roots)
    @inbounds for r in roots
        counts[r] = 0
    end
    (Float64(c1) / nw, Float64(c2) / nw, nclusters, nw)
end

"""
    spans(ws, s; frac=0.5) -> Bool

True iff a single cluster has a point at or left of the subwindow's left edge
and a point at or right of its right edge, i.e. its support covers the
centered subwindow of length `frac`·L. Monotone in β on a fixed sample; this
is the bisection predicate.
"""
function spans(ws::Workspace, s::AbstractSample; frac::Float64=0.5)
    a, b = centered_window(s, frac)
    ia, ib = window_ranks(s, a, b)
    counts = ws.counts
    roots = ws.roots
    empty!(roots)
    dsu = ws.dsu
    n = npoints(s)
    @inbounds for i in 1:(ia - 1)
        r = find_root!(dsu, UInt32(i))
        if counts[r] == 0
            counts[r] = 1
            push!(roots, r)
        end
    end
    found = false
    @inbounds for i in (ib + 1):n
        r = find_root!(dsu, UInt32(i))
        if counts[r] == 1
            found = true
            break
        end
    end
    @inbounds for r in roots
        counts[r] = 0
    end
    found
end

# Hook maintaining, for each rank i, the furthest right rank reached by an
# edge whose left endpoint is i. Reset before each measured pass.
struct MaxRightHook
    maxright::Vector{UInt32}
end
@inline function (h::MaxRightHook)(i::Int, j::Int)
    @inbounds if h.maxright[i] < j
        h.maxright[i] = j % UInt32
    end
    nothing
end

"""
    cut_gaps!(maxright, s; frac=0.5) -> (ncuts, cutranks)

Gaps (i, i+1) in rank order with no edge crossing them: the running maximum
of `maxright` over ranks ≤ i does not exceed i. Restricted to gaps whose
midpoint lies in the centered subwindow. `maxright` must have been filled by
a `MaxRightHook` during the component pass. Returns the count and the ranks i
of the cut gaps (for the positional profile).
"""
function cut_gaps!(maxright::Vector{UInt32}, s::AbstractSample; frac::Float64=0.5)
    a, b = centered_window(s, frac)
    n = npoints(s)
    run = UInt32(0)
    cutranks = Int[]
    @inbounds for i in 1:(n - 1)
        if maxright[i] > run
            run = maxright[i]
        end
        if run <= i
            mid = (position_of(s, i) + position_of(s, i + 1)) / 2
            if a <= mid <= b
                push!(cutranks, i)
            end
        end
    end
    length(cutranks), cutranks
end

"""
    cluster_ccdf(ws, s; frac=0.5) -> (sizes, ccdf)

Complementary CDF of cluster sizes among subwindow points, on log2-spaced
size thresholds. Returns thresholds and P(cluster size ≥ threshold) weighted
per cluster.
"""
function cluster_ccdf(ws::Workspace, s::AbstractSample; frac::Float64=0.5)
    a, b = centered_window(s, frac)
    ia, ib = window_ranks(s, a, b)
    counts = ws.counts
    roots = ws.roots
    empty!(roots)
    dsu = ws.dsu
    @inbounds for i in ia:ib
        r = find_root!(dsu, UInt32(i))
        if counts[r] == 0
            push!(roots, r)
        end
        counts[r] += 1
    end
    maxsize = isempty(roots) ? 0 : Int(maximum(counts[r] for r in roots))
    nbins = max(1, 8 * sizeof(Int) - leading_zeros(max(maxsize, 1)))
    hist = zeros(Int, nbins)   # bin k: sizes in [2^(k-1), 2^k)
    @inbounds for r in roots
        c = Int(counts[r])
        k = 8 * sizeof(Int) - leading_zeros(c)
        hist[k] += 1
        counts[r] = 0
    end
    thresholds = [1 << (k - 1) for k in 1:nbins]
    tail = reverse(cumsum(reverse(hist)))
    total = length(roots)
    (thresholds, tail ./ max(total, 1))
end

# Degree accumulation hook (validation runs only; costs 4 B/point).
struct DegreeHook
    deg::Vector{Int32}
end
@inline function (h::DegreeHook)(i::Int, j::Int)
    @inbounds h.deg[i] += Int32(1)
    @inbounds h.deg[j] += Int32(1)
    nothing
end

"""
    degree_stats(deg, s, β; frac=0.5) -> (meandeg, expected)

Mean degree over the subwindow vs the exact value 4β (continuum, λ=1).
"""
function degree_stats(deg::Vector{Int32}, s::AbstractSample, β::Float64; frac::Float64=0.5)
    a, b = centered_window(s, frac)
    ia, ib = window_ranks(s, a, b)
    m = mean(@view deg[ia:ib])
    (m, 4β)
end


==> numerics/src/posbitset.jl <==
# Static bitset over position ranks 1..n with word-level range iteration.
# Used by the engine to iterate already-processed points inside a position
# range; total scan cost over a full pass is ~ β n ln(n)/64 words.

struct PosBitset
    words::Vector{UInt64}
    n::Int
end

PosBitset(n::Integer) = PosBitset(zeros(UInt64, (n + 63) >> 6), n)

reset!(b::PosBitset) = (fill!(b.words, zero(UInt64)); b)

@inline function setbit!(b::PosBitset, i::Int)
    w = (i - 1) >> 6 + 1
    @inbounds b.words[w] |= UInt64(1) << ((i - 1) & 63)
    nothing
end

# Call f(i) for every set bit i in [lo, hi] (1-based ranks), ascending.
@inline function foreach_set(f::F, b::PosBitset, lo::Int, hi::Int) where {F}
    lo > hi && return nothing
    lo = max(lo, 1)
    hi = min(hi, b.n)
    lo > hi && return nothing
    words = b.words
    w1 = (lo - 1) >> 6 + 1
    w2 = (hi - 1) >> 6 + 1
    @inbounds for w in w1:w2
        word = words[w]
        word == 0 && continue
        if w == w1
            word &= typemax(UInt64) << ((lo - 1) & 63)
        end
        if w == w2
            word &= typemax(UInt64) >> (63 - ((hi - 1) & 63))
        end
        base = (w - 1) << 6
        while word != 0
            f(base + trailing_zeros(word) + 1)
            word &= word - 1
        end
    end
    nothing
end


==> numerics/src/sampling.jl <==
# Sample generation for the two models.
#
# Continuum: PPP intensity 1 on [0, L] (positions = cumsum of Exp(1) gaps),
# marks t ~ U(0,1]; radius R = β/t. Edge iff max(t_i,t_j)·|x_i−x_j| ≤ β.
#
# Discrete: vertices 1..n on ℤ, marks t ~ U(0,1]; radius R = x_m/t.
# Edge iff max(t_i,t_j)·|i−j| ≤ x_m. Identical engine, x_m in place of β.
#
# Marks are stored, not radii: the graph is monotone increasing in β with the
# sample fixed, which is what per-sample bisection and Newman–Ziff replay use.
#
# Marks are generated as 1 - rand(Float64) (never exactly 0, so no infinite
# radii) and rounded to Float32: relative error ~6e-8 at every magnitude, so
# the Pareto tail is preserved uniformly across scales; rand(Float32) directly
# would truncate the radius tail at β·2^24, which at n ≥ 10^8 misrepresents
# the handful of giant radii that dominate long-range structure.

abstract type AbstractSample end

struct ContinuumSample <: AbstractSample
    pos::Vector{Float64}
    marks::Vector{Float32}
    L::Float64
end

struct DiscreteSample <: AbstractSample
    n::Int
    marks::Vector{Float32}
end

npoints(s::ContinuumSample) = length(s.pos)
npoints(s::DiscreteSample) = s.n
marks(s::AbstractSample) = s.marks
domainlength(s::ContinuumSample) = s.L
domainlength(s::DiscreteSample) = Float64(s.n)
position_of(s::ContinuumSample, i::Int) = @inbounds s.pos[i]
position_of(s::DiscreteSample, i::Int) = Float64(i)

function sample_continuum(n::Int, rng::AbstractRNG)
    pos = randexp(rng, n)
    cumsum!(pos, pos)
    m = Vector{Float32}(undef, n)
    @inbounds for i in 1:n
        m[i] = Float32(1.0 - rand(rng))
    end
    ContinuumSample(pos, m, pos[end])
end

function sample_discrete(n::Int, rng::AbstractRNG)
    m = Vector{Float32}(undef, n)
    @inbounds for i in 1:n
        m[i] = Float32(1.0 - rand(rng))
    end
    DiscreteSample(n, m)
end

# Rank range of points within distance r of point j (free boundary).
@inline function rank_range(s::ContinuumSample, j::Int, r::Float64)
    x = @inbounds s.pos[j]
    lo = searchsortedfirst(s.pos, x - r)
    hi = searchsortedlast(s.pos, x + r)
    lo, hi
end

@inline function rank_range(s::DiscreteSample, j::Int, r::Float64)
    k = floor(Int, r)
    max(1, j - k), min(s.n, j + k)
end

# Deterministic per-task RNG. Everything that identifies the task goes into
# the seed tuple; recorded in the run manifest for reproducibility.
task_rng(master::Integer, parts...) = Xoshiro(hash((master, parts...)))

# Stable LSD radix sortperm for the Float32 marks. Marks are positive, so the
# raw bit pattern is order-isomorphic to the value; three counting-sort
# passes (11+11+10 bits) replace the generic sortperm, which at n = 10^9
# costs minutes and allocates an Int64 permutation.
function radix_sortperm(marks::Vector{Float32})
    n = length(marks)
    keys = reinterpret(UInt32, marks)
    perm = Vector{UInt32}(undef, n)
    tmp = Vector{UInt32}(undef, n)
    @inbounds for i in 1:n
        perm[i] = i % UInt32
    end
    for (shift, width) in ((0, 11), (11, 11), (22, 10))
        nb = 1 << width
        mask = UInt32(nb - 1)
        hist = zeros(Int, nb + 1)
        @inbounds for i in 1:n
            b = (keys[perm[i]] >> shift) & mask
            hist[b + 2] += 1
        end
        cumsum!(hist, hist)
        @inbounds for i in 1:n
            p = perm[i]
            b = (keys[p] >> shift) & mask
            hist[b + 1] += 1
            tmp[hist[b + 1]] = p
        end
        perm, tmp = tmp, perm
    end
    perm
end


==> numerics/src/unionfind.jl <==
# Disjoint-set union over point ranks 1..n, sized for n up to 4×10^9.
# Union by rank + path halving; cluster sizes are recovered afterwards in a
# single find-and-count pass rather than maintained during unions.

struct DSU
    parent::Vector{UInt32}
    rank::Vector{Int8}
end

DSU(n::Integer) = DSU(collect(UInt32(1):UInt32(n)), zeros(Int8, n))

function reset!(d::DSU)
    n = length(d.parent)
    @inbounds for i in 1:n
        d.parent[i] = i % UInt32
    end
    fill!(d.rank, Int8(0))
    d
end

@inline function find_root!(d::DSU, i::UInt32)
    p = d.parent
    @inbounds while p[i] != i
        gp = p[p[i]]
        p[i] = gp
        i = gp
    end
    i
end

# Returns true if a and b were in different clusters (an edge that merged).
@inline function union_roots!(d::DSU, a::UInt32, b::UInt32)
    ra = find_root!(d, a)
    rb = find_root!(d, b)
    ra == rb && return false
    @inbounds begin
        ka = d.rank[ra]
        kb = d.rank[rb]
        if ka < kb
            d.parent[ra] = rb
        elseif ka > kb
            d.parent[rb] = ra
        else
            d.parent[rb] = ra
            d.rank[ra] = ka + Int8(1)
        end
    end
    true
end


==> numerics/test/runtests.jl <==
using Test
using Random
using Statistics
using RainbowNumerics
const RN = RainbowNumerics

# ---------------------------------------------------------------------------
# Brute-force reference: O(n²) edge enumeration mimicking the engine's exact
# floating-point comparisons (range test on positions with r = β/t_max).
# ---------------------------------------------------------------------------

function brute_edges(s, β; torus::Bool=false)
    n = RN.npoints(s)
    L = RN.domainlength(s)
    mk = RN.marks(s)
    edges = Tuple{Int,Int}[]
    for j in 1:n, i in 1:(j - 1)
        t = max(mk[i], mk[j])
        r = β / Float64(t)
        xi = RN.position_of(s, i)
        xj = RN.position_of(s, j)
        if torus
            r = min(r, L / 2)
            hit = (xi >= xj - r && xi <= xj + r) ||
                  (xj - r < 0 && xi >= xj - r + L) ||
                  (xj + r > L && xi <= xj + r - L)
        else
            hit = xi >= xj - r && xi <= xj + r
        end
        hit && push!(edges, (i, j))
    end
    edges
end

function brute_labels(n, edges)
    lab = collect(1:n)
    changed = true
    while changed
        changed = false
        for (i, j) in edges
            m = min(lab[i], lab[j])
            if lab[i] != m || lab[j] != m
                lab[i] = lab[j] = m
                changed = true
            end
        end
    end
    lab
end

# canonical partition signature: map each root to first-seen index
function canonical(labels)
    seen = Dict{eltype(labels),Int}()
    out = Vector{Int}(undef, length(labels))
    for (i, l) in enumerate(labels)
        out[i] = get!(seen, l, length(seen) + 1)
    end
    out
end

engine_labels(ws, n) = [Int(RN.find_root!(ws.dsu, UInt32(i))) for i in 1:n]

@testset "1. engine vs brute force" begin
    for seed in 1:60, torus in (false, true)
        rng = Xoshiro(seed)
        n = rand(rng, 50:400)
        s = isodd(seed) ? sample_continuum(n, rng) : sample_discrete(n, rng)
        β = rand(rng) * 3 + 0.2
        βp = isodd(seed) ? β : min(β, 0.95)  # discrete model needs x_m < 1
        ws = Workspace(s)
        ne = torus ? components_torus!(ws, s, βp) : components!(ws, s, βp)
        be = brute_edges(s, βp; torus)
        @test ne == length(be)
        @test canonical(engine_labels(ws, n)) == canonical(brute_labels(n, be))
    end
end

@testset "2. mean degree = 4β" begin
    rng = Xoshiro(7)
    n = 1_000_000
    s = sample_continuum(n, rng)
    β = 1.5
    deg = zeros(Int32, n)
    ws = Workspace(s)
    components!(ws, s, β; hook=RN.DegreeHook(deg))
    m, expected = degree_stats(deg, s, β)
    @test isapprox(m, expected; rtol=0.02)
end

@testset "3. averaged connection probability" begin
    rng = Xoshiro(11)
    β = 1.2
    for d in (0.5, 1.0, 2.0, 5.0, 20.0)
        hits = 0
        N = 200_000
        for _ in 1:N
            t = max(1 - rand(rng), 1 - rand(rng))
            hits += (d <= β / t)
        end
        @test isapprox(hits / N, min(1, β / d)^2; atol=4 * sqrt(0.25 / N) + 0.002)
    end
end

@testset "4. large radii form PPP of intensity β/r" begin
    rng = Xoshiro(13)
    n = 2_000_000
    s = sample_continuum(n, rng)
    β = 1.0
    for r in (50.0, 500.0)
        idx = [i for i in 1:n if β / Float64(RN.marks(s)[i]) > r]
        expect = length(s.pos) * β / r * (s.L / s.pos[end])
        @test isapprox(length(idx), expect; rtol=6 / sqrt(expect))
        gaps = diff(s.pos[idx])
        @test isapprox(mean(gaps), r / β; rtol=0.1)
    end
end

@testset "5. edges crossing the window center ~ β² ln" begin
    rng = Xoshiro(17)
    n = 4_000_000
    s = sample_continuum(n, rng)
    β = 1.0
    c = s.L / 2
    crossings = Ref(0)
    hook = (i, j) -> begin
        (RN.position_of(s, i) < c && RN.position_of(s, j) > c) && (crossings[] += 1)
        nothing
    end
    ws = Workspace(s)
    components!(ws, s, β; hook)
    W = s.L / 2
    expected = β^2 * (log(W / β) + 0.5)
    @test isapprox(crossings[], expected; rtol=0.35)
end

@testset "6. monotone coupling in β" begin
    for seed in 1:10
        rng = Xoshiro(100 + seed)
        s = sample_continuum(3000, rng)
        ws = Workspace(s)
        components!(ws, s, 1.0)
        lab1 = engine_labels(ws, 3000)
        components!(ws, s, 2.5)
        lab2 = engine_labels(ws, 3000)
        rootmap = Dict{Int,Int}()
        ok = true
        for i in 1:3000
            r2 = get!(rootmap, lab1[i], lab2[i])
            ok &= (r2 == lab2[i])
        end
        @test ok
    end
end

@testset "7. Newman–Ziff replay matches direct pass" begin
    for seed in 1:10
        rng = Xoshiro(200 + seed)
        n = 2000
        s = sample_continuum(n, rng)
        ws = Workspace(s)
        edges = nz_edges(ws, s, 4.0)
        for cp in (0.7, 1.3, 2.6)
            parent = collect(UInt32(1):UInt32(n))
            findr = i -> begin
                while parent[i] != i
                    parent[i] = parent[parent[i]]
                    i = parent[i]
                end
                i
            end
            for e in 1:length(edges.level)
                Float64(edges.level[e]) <= cp || continue
                ri, rj = findr(edges.ei[e]), findr(edges.ej[e])
                ri != rj && (parent[rj] = ri)
            end
            nzlab = [Int(findr(UInt32(i))) for i in 1:n]
            components!(ws, s, cp)
            @test canonical(nzlab) == canonical(engine_labels(ws, n))
        end
    end
end

@testset "8. cut-gap detector vs brute force" begin
    for seed in 1:20
        rng = Xoshiro(300 + seed)
        n = 500
        s = sample_continuum(n, rng)
        β = 0.8
        ws = Workspace(s)
        maxright = zeros(UInt32, n)
        components!(ws, s, β; hook=RN.MaxRightHook(maxright))
        _, cuts = cut_gaps!(maxright, s; frac=1.0)
        be = brute_edges(s, β)
        brutecuts = Int[]
        for i in 1:(n - 1)
            crossed = any(a <= i < b for (a, b) in be)
            crossed || push!(brutecuts, i)
        end
        @test cuts == brutecuts
    end
end

@testset "9. bisection consistency" begin
    for seed in 1:5
        rng = Xoshiro(400 + seed)
        s = sample_continuum(20_000, rng)
        ws = Workspace(s)
        res = betac_span!(ws, s; lo=0.3, hi=10.0, tol=5e-3)
        if res.censored == 0
            components!(ws, s, res.betac + 5e-3)
            @test spans(ws, s)
            components!(ws, s, res.betac - 5e-3)
            @test !spans(ws, s)
        end
    end
end

@testset "10. determinism from seeds" begin
    run() = begin
        out = Float64[]
        for rep in 1:8
            rng = task_rng(2026, :det, 10_000, rep)
            s = sample_continuum(10_000, rng)
            ws = Workspace(s)
            push!(out, betac_span!(ws, s; lo=0.3, hi=10.0, tol=1e-2).betac)
        end
        out
    end
    @test run() == run()
end

@testset "12. radix sortperm matches sortperm" begin
    for seed in 1:5
        rng = Xoshiro(500 + seed)
        m = Float32.(1 .- rand(rng, 10_000))
        @test m[RN.radix_sortperm(m)] == m[sortperm(m)]
    end
end

@testset "13. parallel engine matches serial" begin
    for seed in 1:40
        rng = Xoshiro(600 + seed)
        n = rand(rng, 200:3000)
        s = isodd(seed) ? sample_continuum(n, rng) : sample_discrete(n, rng)
        β = isodd(seed) ? rand(rng) * 3 + 0.2 : rand(rng) * 0.75 + 0.2
        ws1 = Workspace(s)
        ne1 = components!(ws1, s, β)
        lab1 = canonical(engine_labels(ws1, n))
        for nb in (2, 3, 7)
            wsp = Workspace(s; nblocks=nb)
            mr1 = zeros(UInt32, n)
            nep = components!(wsp, s, β; hook=RN.MaxRightHook(mr1))
            @test nep == ne1
            @test canonical(engine_labels(wsp, n)) == lab1
            # maxright must agree with a serial hooked pass
            mr2 = zeros(UInt32, n)
            components!(ws1, s, β; hook=RN.MaxRightHook(mr2))
            @test mr1 == mr2
        end
    end
end

@testset "11. H-graph smoke" begin
    rng = Xoshiro(999)
    plow, _ = hgraph_reach_prob(0.10, 10, 400, rng)
    phigh, _ = hgraph_reach_prob(0.95, 10, 400, rng)
    @test plow < 0.2
    @test phigh > 0.8
end

